Multi-resolution deep learning pipeline for dense large scale point clouds

Recent development of 3D sensors allows the acquisition of extremely dense 3D point clouds of large-scale scenes. The main challenge of processing such large point clouds remains in the size of the data, which induce expensive computational and memory cost. In this context, the full resolution cloud is particularly hard to process, and details it brings are rarely exploited. Although fine-grained details are important for detection of small objects, they can alter the local geometry of large structural parts and mislead deep learning networks. In this paper, we introduce a new generic deep learning pipeline to exploit the full precision of large scale point clouds, but only for objects that require details. The core idea of our approach is to split up the process into multiple sub-networks which operate on different resolutions and with each their specific classes to retrieve. Thus, the pipeline allows each class to benefit either from noise and memory cost reduction of a sub-sampling or from fine-grained details.

==> egbibsampleR.R <==
@article{Buhmann:1998:DCQ,
	AUTHOR = {J. M. Buhmann and D. W. Fellner and M. Held and J.
		Ketterer and J. Puzicha},
	TITLE = {Dithered Color Quantization},
	JOURNAL = cgforum,
	EDITOR = {N. Ferreira and M. G{\"{o}}bel},
	VOLUME = {17},	NUMBER = {3},
	MONTH = Sep,	YEAR = {1998},	PAGES = {C219-C231},
	DOI = {10.1111/1467-8659.00269},
  NOTE = {(Proc. Eurographics'98)
	       \httpAddr{//diglib.eg.org/EG/CGF/volume17/issue3/ColQuant98}} }

@ARTICLE{Fellner-Helmberg93,
	AUTHOR = {Fellner, Dieter W. and Helmberg, Christoph},
	TITLE = {Robust Rendering of General Ellipses and Elliptical Arcs},
	JOURNAL = tog,
	VOLUME = {12},	NUMBER = {3},
	MONTH = Jul,	YEAR = {1993},	PAGES = {251-276},
  DOI= {10.1145/169711.169704}
  }

@BOOK (FolDamFeiHug.etal93,
	AUTHOR = {Foley, James D. and van Dam, Andries and
		Feiner, Stephen K. and Hughes, John F. and Phillips, R.},
	TITLE = {Introduction to Computer Graphics},
	PUBLISHER = {Addison-Wesley},
	YEAR = {1993} )

@ARTICLE{Kobbelt97-USHDR,
	author = {L. Kobbelt and M. Stamminger and H.-P. Seidel},
	title = {Using Subdivision on Hierarchical Data to Reconstruct Radiosity
		Distribution},
	JOURNAL = cgforum,
	volume = 16,	number = 3,	pages = {C347-C355},
	year = 1997,
	DOI = {10.1111/1467-8659.16.3conferenceissue.36},
	note = {(Proc. Eurographics'97)
	       \httpAddr{//diglib.eg.org/EG/CGF/volume16/issue3/CGF172.html}} }

@INPROCEEDINGS{Lafortune97-NARF,
	author = {Eric P. Lafortune and Sing-Choong Foo and Kenneth E. Torrance and
		Donald P. Greenberg},
	title = {Non-Linear Approximation of Reflectance Functions},
	booktitle = {Proc. SIGGRAPH '97},
	volume = 31,	pages = {117-126},
	year = 1997,
	DOI = {10.1145/258734.258801}
  }

@ARTICLE (Lous90,
	AUTHOR = {Y. Le Lous},
	TITLE = {Report on the {F}irst {E}urographics {W}orkshop on {V}isualization in
		{S}cientific {C}omputing},
	JOURNAL = cgforum,
	VOLUME = {9},	NUMBER = {4},
	MONTH = dec,	YEAR = {1990},	PAGES = {371-372},
  DOI= {10.1111/j.1467-8659.1990.tb00430.x}
  )

@ARTICLE (Seidel93,
	AUTHOR = {Seidel, Hans-Peter},
	TITLE = {Polar Forms for Geometrically Continuous Spline Curves of
		Arbitrary Degree},
	JOURNAL = tog,
	VOLUME = {12},	NUMBER = {1},
	MONTH = Jan,	YEAR = {1993},	PAGES = {1-34},
  DOI= {10.1145/169728.169726}
  )


